Combined Static Analysis and Machine Learning Prediction for Application Debloating

Software debloating can effectively thwart certain code reuse attacks by reducing attack surfaces to break gadget chains. Approaches based on static analysis enable a reduced set of functions reachable at a callsite for execution by leveraging static properties of the callgraph. This achieves low runtime overhead, but the function set is conservatively computed, negatively affecting reduction. In contrast, approaches based on machine learning (ML) have much better precision and can sharply reduce function sets, leading to significant improvement in attack surface. Nevertheless, mispredictions occur in ML-based approaches. These cause overheads, and worse, there is no clear way to distinguish between mispredictions and actual attacks. In this work, we contend that a software debloating approach that incorporates ML-based predictions at runtime is realistic in a whole application setting, and that it can achieve significant attack surface reductions beyond the state of the art. We develop a framework, Predictive Debloat with Static Guarantees (PDSG). PDSG is fully sound and works on application source code. At runtime it predicts the dynamic callee set emanating from a callsite, and to resolve mispredictions, it employs a lightweight audit based on static invariants of call chains. We deduce the invariants offline and assert that they hold at runtime when there is a misprediction. To the best of our knowledge, it achieves the highest gadget reductions among similar techniques on SPEC CPU 2017, reducing 82.5% of the total gadgets on average. It triggers misprediction checks on only 3.8% of the total predictions invoked at runtime, and it leverages Datalog to verify dynamic call sequences conform to the static call relations. It has an overhead of 8.9%, which makes the scheme attractive for practical deployments.

==> code/runtime-api.c <==
int deck_init(void);
int deck_single(int callee_func_id);
int deck_loop(int loop_id);
int deck_reachable(int callee_func_id);
int deck_indirect(long long callee_addr);
